Hybrid mimetic finite-difference and virtual element formulation for coupled poromechanics

We present a hybrid mimetic finite-difference and virtual element formulation for coupled single-phase poromechanics on unstructured meshes. The key advantage of the scheme is that it is convergent on complex meshes containing highly distorted cells with arbitrary shapes. We use a local pressure-jump stabilization method based on unstructured macro-elements to prevent the development of spurious pressure modes in incompressible problems approaching undrained conditions. A scalable linear solution strategy is obtained using a block-triangular preconditioner designed specifically for the saddle-point systems arising from the proposed discretization. The accuracy and efficiency of our approach are demonstrated numerically on two-dimensional benchmark problems.

==> plotData/cantileverPrecond/AMG/OLD/rename_script.sh <==
#!/bin/bash
mv log.aa cart_dt_1_1_stab_0.dat
mv log.ab cart_dt_1_1_stab_1.dat
mv log.ac skew_dt_1_1_stab_0.dat
mv log.ad skew_dt_1_1_stab_1.dat
mv log.ae poly01_dt_1_1_stab_0.dat
mv log.af poly01_dt_1_1_stab_1.dat
mv log.ag poly20_dt_1_1_stab_0.dat
mv log.ah poly20_dt_1_1_stab_1.dat
mv log.ai hybrid_dt_1_1_stab_0.dat
mv log.aj hybrid_dt_1_1_stab_1.dat
mv log.ak cart_dt_1_5_stab_0.dat
mv log.al cart_dt_1_5_stab_1.dat
mv log.am skew_dt_1_5_stab_0.dat
mv log.an skew_dt_1_5_stab_1.dat
mv log.ao poly01_dt_1_5_stab_0.dat
mv log.ap poly01_dt_1_5_stab_1.dat
mv log.aq poly20_dt_1_5_stab_0.dat
mv log.ar poly20_dt_1_5_stab_1.dat
mv log.as hybrid_dt_1_5_stab_0.dat
mv log.at hybrid_dt_1_5_stab_1.dat


==> plotData/cantileverPrecond/AMG/scaling_MOM/rename_script.sh <==
#!/bin/bash
mv log.aa cart_dt_1_1_stab_0.dat
mv log.ab cart_dt_1_1_stab_1.dat
mv log.ac skew_dt_1_1_stab_0.dat
mv log.ad skew_dt_1_1_stab_1.dat
mv log.ae poly01_dt_1_1_stab_0.dat
mv log.af poly01_dt_1_1_stab_1.dat
mv log.ag poly20_dt_1_1_stab_0.dat
mv log.ah poly20_dt_1_1_stab_1.dat
mv log.ai hybrid_dt_1_1_stab_0.dat
mv log.aj hybrid_dt_1_1_stab_1.dat
mv log.ak cart_dt_1_5_stab_0.dat
mv log.al cart_dt_1_5_stab_1.dat
mv log.am skew_dt_1_5_stab_0.dat
mv log.an skew_dt_1_5_stab_1.dat
mv log.ao poly01_dt_1_5_stab_0.dat
mv log.ap poly01_dt_1_5_stab_1.dat
mv log.aq poly20_dt_1_5_stab_0.dat
mv log.ar poly20_dt_1_5_stab_1.dat
mv log.as hybrid_dt_1_5_stab_0.dat
mv log.at hybrid_dt_1_5_stab_1.dat


==> plotData/cantileverPrecond/AMG/scaling_NONE/rename_script.sh <==
#!/bin/bash
mv log.aa cart_dt_1_1_stab_0.dat
mv log.ab cart_dt_1_1_stab_1.dat
mv log.ac skew_dt_1_1_stab_0.dat
mv log.ad skew_dt_1_1_stab_1.dat
mv log.ae poly01_dt_1_1_stab_0.dat
mv log.af poly01_dt_1_1_stab_1.dat
mv log.ag poly20_dt_1_1_stab_0.dat
mv log.ah poly20_dt_1_1_stab_1.dat
mv log.ai hybrid_dt_1_1_stab_0.dat
mv log.aj hybrid_dt_1_1_stab_1.dat
mv log.ak cart_dt_1_5_stab_0.dat
mv log.al cart_dt_1_5_stab_1.dat
mv log.am skew_dt_1_5_stab_0.dat
mv log.an skew_dt_1_5_stab_1.dat
mv log.ao poly01_dt_1_5_stab_0.dat
mv log.ap poly01_dt_1_5_stab_1.dat
mv log.aq poly20_dt_1_5_stab_0.dat
mv log.ar poly20_dt_1_5_stab_1.dat
mv log.as hybrid_dt_1_5_stab_0.dat
mv log.at hybrid_dt_1_5_stab_1.dat


==> plotData/cantileverPrecond/AMG/scaling_SYM/rename_script.sh <==
#!/bin/bash
mv log.aa cart_dt_1_1_stab_0.dat
mv log.ab cart_dt_1_1_stab_1.dat
mv log.ac skew_dt_1_1_stab_0.dat
mv log.ad skew_dt_1_1_stab_1.dat
mv log.ae poly01_dt_1_1_stab_0.dat
mv log.af poly01_dt_1_1_stab_1.dat
mv log.ag poly20_dt_1_1_stab_0.dat
mv log.ah poly20_dt_1_1_stab_1.dat
mv log.ai hybrid_dt_1_1_stab_0.dat
mv log.aj hybrid_dt_1_1_stab_1.dat
mv log.ak cart_dt_1_5_stab_0.dat
mv log.al cart_dt_1_5_stab_1.dat
mv log.am skew_dt_1_5_stab_0.dat
mv log.an skew_dt_1_5_stab_1.dat
mv log.ao poly01_dt_1_5_stab_0.dat
mv log.ap poly01_dt_1_5_stab_1.dat
mv log.aq poly20_dt_1_5_stab_0.dat
mv log.ar poly20_dt_1_5_stab_1.dat
mv log.as hybrid_dt_1_5_stab_0.dat
mv log.at hybrid_dt_1_5_stab_1.dat


==> plotData/cantileverPrecond/DIRECT/OLD/rename_script.sh <==
#!/bin/bash
mv log.aa cart_dt_1_1_stab_0.dat
mv log.ab cart_dt_1_1_stab_1.dat
mv log.ac skew_dt_1_1_stab_0.dat
mv log.ad skew_dt_1_1_stab_1.dat
mv log.ae poly01_dt_1_1_stab_0.dat
mv log.af poly01_dt_1_1_stab_1.dat
mv log.ag poly20_dt_1_1_stab_0.dat
mv log.ah poly20_dt_1_1_stab_1.dat
mv log.ai hybrid_dt_1_1_stab_0.dat
mv log.aj hybrid_dt_1_1_stab_1.dat
mv log.ak cart_dt_1_5_stab_0.dat
mv log.al cart_dt_1_5_stab_1.dat
mv log.am skew_dt_1_5_stab_0.dat
mv log.an skew_dt_1_5_stab_1.dat
mv log.ao poly01_dt_1_5_stab_0.dat
mv log.ap poly01_dt_1_5_stab_1.dat
mv log.aq poly20_dt_1_5_stab_0.dat
mv log.ar poly20_dt_1_5_stab_1.dat
mv log.as hybrid_dt_1_5_stab_0.dat
mv log.at hybrid_dt_1_5_stab_1.dat


==> plotData/cantileverPrecond/DIRECT/scaling_MOM/rename_script.sh <==
#!/bin/bash
mv log.aa cart_dt_1_1_stab_0.dat
mv log.ab cart_dt_1_1_stab_1.dat
mv log.ac skew_dt_1_1_stab_0.dat
mv log.ad skew_dt_1_1_stab_1.dat
mv log.ae poly01_dt_1_1_stab_0.dat
mv log.af poly01_dt_1_1_stab_1.dat
mv log.ag poly20_dt_1_1_stab_0.dat
mv log.ah poly20_dt_1_1_stab_1.dat
mv log.ai hybrid_dt_1_1_stab_0.dat
mv log.aj hybrid_dt_1_1_stab_1.dat
mv log.ak cart_dt_1_5_stab_0.dat
mv log.al cart_dt_1_5_stab_1.dat
mv log.am skew_dt_1_5_stab_0.dat
mv log.an skew_dt_1_5_stab_1.dat
mv log.ao poly01_dt_1_5_stab_0.dat
mv log.ap poly01_dt_1_5_stab_1.dat
mv log.aq poly20_dt_1_5_stab_0.dat
mv log.ar poly20_dt_1_5_stab_1.dat
mv log.as hybrid_dt_1_5_stab_0.dat
mv log.at hybrid_dt_1_5_stab_1.dat


==> plotData/cantileverPrecond/DIRECT/scaling_NONE/rename_script.sh <==
#!/bin/bash
mv log.aa cart_dt_1_1_stab_0.dat
mv log.ab cart_dt_1_1_stab_1.dat
mv log.ac skew_dt_1_1_stab_0.dat
mv log.ad skew_dt_1_1_stab_1.dat
mv log.ae poly01_dt_1_1_stab_0.dat
mv log.af poly01_dt_1_1_stab_1.dat
mv log.ag poly20_dt_1_1_stab_0.dat
mv log.ah poly20_dt_1_1_stab_1.dat
mv log.ai hybrid_dt_1_1_stab_0.dat
mv log.aj hybrid_dt_1_1_stab_1.dat
mv log.ak cart_dt_1_5_stab_0.dat
mv log.al cart_dt_1_5_stab_1.dat
mv log.am skew_dt_1_5_stab_0.dat
mv log.an skew_dt_1_5_stab_1.dat
mv log.ao poly01_dt_1_5_stab_0.dat
mv log.ap poly01_dt_1_5_stab_1.dat
mv log.aq poly20_dt_1_5_stab_0.dat
mv log.ar poly20_dt_1_5_stab_1.dat
mv log.as hybrid_dt_1_5_stab_0.dat
mv log.at hybrid_dt_1_5_stab_1.dat


==> plotData/cantileverPrecond/DIRECT/scaling_SYM/rename_script.sh <==
#!/bin/bash
mv log.aa cart_dt_1_1_stab_0.dat
mv log.ab cart_dt_1_1_stab_1.dat
mv log.ac skew_dt_1_1_stab_0.dat
mv log.ad skew_dt_1_1_stab_1.dat
mv log.ae poly01_dt_1_1_stab_0.dat
mv log.af poly01_dt_1_1_stab_1.dat
mv log.ag poly20_dt_1_1_stab_0.dat
mv log.ah poly20_dt_1_1_stab_1.dat
mv log.ai hybrid_dt_1_1_stab_0.dat
mv log.aj hybrid_dt_1_1_stab_1.dat
mv log.ak cart_dt_1_5_stab_0.dat
mv log.al cart_dt_1_5_stab_1.dat
mv log.am skew_dt_1_5_stab_0.dat
mv log.an skew_dt_1_5_stab_1.dat
mv log.ao poly01_dt_1_5_stab_0.dat
mv log.ap poly01_dt_1_5_stab_1.dat
mv log.aq poly20_dt_1_5_stab_0.dat
mv log.ar poly20_dt_1_5_stab_1.dat
mv log.as hybrid_dt_1_5_stab_0.dat
mv log.at hybrid_dt_1_5_stab_1.dat

